A path-following inexact Newton method for PDE-constrained optimal control in BV (extended version)

We study a PDE-constrained optimal control problem that involves functions of bounded variation as controls and includes the TV seminorm of the control in the objective. We apply a path-following inexact Newton method to the problems that arise from smoothing the TV seminorm and adding an $H^1$ regularization. We prove in an infinite-dimensional setting that, first, the solutions of these auxiliary problems converge to the solution of the original problem and, second, that an inexact Newton method enjoys fast local convergence when applied to a reformulation of the optimality system in which the control appears as implicit function of the adjoint state. We show convergence of a Finite Element approximation, provide a globalized preconditioned inexact Newton method as solver for the discretized auxiliary problems, and embed it into an inexact path-following scheme. We construct a two-dimensional test problem with fully explicit solution and present numerical results to illustrate the accuracy and robustness of the approach. This is an extended version of the corresponding journal article appearing in "Computational Optimization and Applications". It contains some proofs that are omitted in the journal's version.

==> anc/BVNEWT.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function\n",
    "from __future__ import division\n",
    "\n",
    "\"\"\"\"\n",
    "This module solves the total variation control problem\n",
    "  min_{u\\in BV(\\Omega)} 1/2 \\|y-yd\\|^2 + beta TV(u)\n",
    "      s.t.                    Ay = u in \\Omega\n",
    "                               y = 0 on \\partial\\Omega\n",
    "using the approach described in the paper\n",
    "\"A path-following inexact Newton method for PDE-constrained optimal control in BV\"\n",
    "by Dominik Hafemeyer and Florian Mannel, see\n",
    "https://imsc.uni-graz.at/mannel/BVNEWT.pdf.\n",
    "It uses FEniCS (https://fenicsproject.org/).\n",
    "\"\"\"\n",
    "\n",
    "__author__ = \"Dominik Hafemeyer and Florian Mannel\"\n",
    "__date__   = \"November 10, 2020\"\n",
    "\n",
    "import scipy.io as sio\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.cm as cm\n",
    "import matplotlib.mlab as mlab\n",
    "from scipy.sparse import spdiags,identity,bmat,csr_matrix,csc_matrix\n",
    "from scipy.sparse.linalg import spsolve,LinearOperator,factorized,gmres\n",
    "from dolfin import parameters,RectangleMesh,Point,FunctionSpace,TestFunction,TrialFunction,DirichletBC,Constant,dx,assemble,as_backend_type,action,dot,inner,grad,Function,Expression,interpolate,plot,sqrt,norm,vertex_to_dof_map\n",
    "\n",
    "matplotlib.rcParams['xtick.direction'] = 'out'\n",
    "matplotlib.rcParams['ytick.direction'] = 'out'\n",
    "\n",
    "parameters['linear_algebra_backend'] = 'Eigen'\n",
    "\n",
    "#######################################################################  \n",
    "\n",
    "gr = 0                               # Graphical output? (1: yes, else: no)\n",
    "err_on = 1                           # Compute (u,y,p)-errors? (1: yes, else: no)\n",
    "bet = 1e-4                           # total variation parameter beta\n",
    "gam = Constant(1)\n",
    "delt = Constant(1)\n",
    "beta = Constant(1)\n",
    "beta.assign(Constant(float(bet)))    \n",
    "    \n",
    "N = 128                        # NxN uniform triangular grid is used\n",
    "    \n",
    "# path-following\n",
    "gam_fac = 1e2                  # delt = gam_fac*gam\n",
    "gam.assign(Constant(1e-2))     # starting value for gam\n",
    "gam_upd = 0.5                  # initial update for gam\n",
    "gam_upd_min = 0.25             # minimal update for gam\n",
    "gam_upd_dcf = 0.95             # reduce update factor of (gam,del) by this factor if convergence is fast            \n",
    "gam_upd_icf = 3./4.            # weight for increasing the update factor of (gam,del) if convergence is slow           \n",
    "gam_min  = 1e-6                # termination requires gam<gam_min\n",
    "gam_save = 0                   # last successfull value of gamma\n",
    "kappa    = 1e-3                # factor for termination criterion\n",
    "\n",
    "# Computation of (y,p)\n",
    "#    Newton's method\n",
    "Nt_maxit  = 25              # max number of Newton steps\n",
    "F_tol_min = 1e-6            # When ||F(y,p)|| drops below this bound, we decrease (gam,del)\n",
    "nns_all,nns_use,nns_u = 0,0,0    # total and actually used number of Newton steps for (y,p), total number for u\n",
    "#    Newton systems (solved via GMRES)\n",
    "gmres_maxit = 250\n",
    "gmres_tol   = F_tol_min     # The Newton systems for (y,p) are solved up to this tolerance (once (gam,del) is small enough)\n",
    "gmres_rstrt = gmres_maxit   # ensures that no restarts are used\n",
    "#   line search\n",
    "minstepl     = 1e-4         # minimal allowed step length\n",
    "sigma_upd    = 0.5          # damping factor\n",
    "tau          = 1e-4         # fraction of decrease factor\n",
    "\n",
    "# Computation of u\n",
    "#    Newton's method\n",
    "Ntu_maxit = 250             # max number of Newton steps to compute u before u-iteration is terminated\n",
    "Ntu_safeg = 75              # if, for fixed (gam,del), less than safeg_fac*Ntu_safeg Newton steps are required in total for u,\n",
    "safeg_fac = 0.75            # then the update factor for (gam,del) is decreased, respectively, increased if more than Ntu_safeg steps are needed.\n",
    "F_tol_u   = 1e-12           \n",
    "#   line search\n",
    "minstepl_u  = 1e-8          # minimal allowed step length\n",
    "sigma_upd_u = 0.5           # damping factor for line search\n",
    "\n",
    "# auxiliary functions\n",
    "def nrm(F):\n",
    "    F1,F2 = np.split(F,2)\n",
    "    F1_FE.vector()[:] = F1\n",
    "    F2_FE.vector()[:] = F2\n",
    "    return (norm(F1_FE,'L2')**2+norm(F2_FE,'L2')**2)**0.5\n",
    "\n",
    "def nrm2(F):\n",
    "    F3_FE.vector()[:] = F\n",
    "    return norm(F3_FE,'L2')\n",
    "\n",
    "def nrm3(F):\n",
    "    F1,F2 = np.split(F,2)\n",
    "    F1_FE.vector()[:] = F1\n",
    "    F2_FE.vector()[:] = F2/float(beta)\n",
    "    return (norm(F1_FE,'H1')**2+norm(F2_FE,'H1')**2)**0.5\n",
    "\n",
    "def compute_u(nns_u,nrmF,F_tol):\n",
    "    global num_iters\n",
    "    global B\n",
    "    count = 0\n",
    "    sigma_u = 0.0\n",
    "    Mp.vector()[:] = MYU*p.vector()\n",
    "    F_impl = gamL*u.vector() + DTV() - Mp.vector()\n",
    "    merit_impl_old = 0.0\n",
    "    merit_impl_new = nrm2(F_impl)\n",
    "    while count<=Ntu_maxit:\n",
    "        if abs(merit_impl_new-merit_impl_old)<=1e-2*sigma_u*F_tol_u or nrmF<=F_tol:\n",
    "            sigma_u = 0.0\n",
    "            err = merit_impl_old\n",
    "            break\n",
    "        merit_impl_old = merit_impl_new\n",
    "        du.vector()[:] = spsolve(gamL+DDTV(),-F_impl)\n",
    "        count  += 1\n",
    "        sigma_u = 1.0\n",
    "        # line search u\n",
    "        while sigma_u>=minstepl_u:\n",
    "            u.vector()[:] += sigma_u*du.vector()[:]\n",
    "            nrmst = nrm2(sigma_u*du.vector()[:])\n",
    "            F_impl = gamL*u.vector() + DTV() - Mp.vector()\n",
    "            merit_impl_new = nrm2(F_impl)\n",
    "            u.vector()[:] -= sigma_u*du.vector()[:]\n",
    "            if merit_impl_new<(1+1/count**2)*merit_impl_old - 0.01*min(1,float(gam)**2)*nrmst**2:break\n",
    "            sigma_u *= sigma_upd_u\n",
    "        u.vector()[:] += sigma_u*du.vector()[:]\n",
    "        err = merit_impl_new\n",
    "        if err<=max(F_tol_u,min(float(gam)**2,1e-2)):break\n",
    "    nns_u += count\n",
    "    return err,nns_u\n",
    "\n",
    "def assemble_csr(a,bc=None):\n",
    "    A = assemble(a)\n",
    "    if bc is not None:\n",
    "        bc.apply(A)\n",
    "    rows, cols, vals = as_backend_type(A).data()\n",
    "    return csr_matrix((vals,cols,rows))\n",
    "\n",
    "def plot_(func,tis):\n",
    "    fig = plt.figure()\n",
    "    CS = plot(func,cmap=plt.cm.get_cmap('plasma'))\n",
    "    cbar = plt.colorbar(CS)\n",
    "    plt.show()\n",
    "\n",
    "def println():\n",
    "    print('--------------------------------------------------------------------------------------')\n",
    "\n",
    "#Create mesh and define function space\n",
    "mesh = RectangleMesh(Point(-1.0,-1.0),Point(1.0,1.0),N,N,'left/right')\n",
    "Uh = FunctionSpace(mesh,'CG',1)\n",
    "Yh = FunctionSpace(mesh,'CG',1)\n",
    "NU,NY = Uh.dim(),Yh.dim()\n",
    "v  = TestFunction(Uh)\n",
    "w  = TrialFunction(Uh)\n",
    "vy = TestFunction(Yh)\n",
    "wy = TrialFunction(Yh)\n",
    "bc = DirichletBC(Yh,Constant(0.0),lambda x,on_boundary:on_boundary)\n",
    "\n",
    "# Construct invariant matrices of Newton system\n",
    "MYY = assemble_csr(wy*vy*dx,bc)\n",
    "MYU = assemble_csr(wy*v*dx,bc)\n",
    "MUY = assemble_csr(w*vy*dx)\n",
    "MUU = assemble_csr(w*v*dx)\n",
    "#Z = csr_matrix((NY,NY))\n",
    "\n",
    "# Define problem data and construct exact solution\n",
    "u,z,Mz = Function(Uh),Function(Yh),Function(Yh)\n",
    "L = assemble_csr(dot(grad(w),grad(v))*dx) + MUU\n",
    "A = assemble_csr(dot(grad(wy),grad(vy))*dx,bc)\n",
    "#Ahatinv = spdiags(1.0/A.diagonal(),0,NU,NU,format='csr')\n",
    "Q = factorized(csc_matrix(A))\n",
    "z = interpolate(Expression('''x[0]>-0.5&&x[0]<0.5&&x[1]>-0.5&&x[1]<0.5? 1:0''',degree=5),Yh)\n",
    "if gr==1: plot_(z,'target')\n",
    "Mz.vector()[:] = MYY*z.vector()\n",
    "bc.apply(Mz.vector())\n",
    "\n",
    "# Initialization\n",
    "y,p,u = Function(Yh),Function(Yh),Function(Uh)\n",
    "F1_FE,F2_FE,F3_FE = Function(Yh),Function(Yh),Function(Uh)\n",
    "y_save,p_save,u_save = Function(Yh),Function(Yh),Function(Uh)\n",
    "y.vector()[:],p.vector()[:],u.vector()[:] = 0,0,0\n",
    "y_old,p_old,u_old = Function(Yh),Function(Yh),Function(Uh)\n",
    "du,dd = Function(Uh),Function(Uh)\n",
    "MUYu,Mp = Function(Yh),Function(Uh)\n",
    "\n",
    "# more auxiliary functions\n",
    "def DTV():\n",
    "    return assemble((beta/sqrt(delt+dot(grad(u),grad(u)))*dot(grad(u),grad(v)))*dx)\n",
    "\n",
    "def DDTV():\n",
    "    return assemble_csr( (beta/sqrt(delt+dot(grad(u),grad(u))) * (dot(grad(w),grad(v)) - (dot(grad(w),grad(u))*dot(grad(u),grad(v))/(delt+dot(grad(u),grad(u))))) )*dx)\n",
    "\n",
    "def computeJ():\n",
    "    return assemble((0.5*(y-z)**2+gam/2*(inner(u,u)+dot(grad(u),grad(u)))+beta*(sqrt(delt+dot(grad(u),grad(u)))))*dx)\n",
    "\n",
    "def computeF(nns_u,nrmF,F_tol):\n",
    "    err,nns_u = compute_u(nns_u,nrmF,F_tol)\n",
    "    MUYu.vector()[:] = MUY*u.vector()\n",
    "    bc.apply(MUYu.vector())\n",
    "    F1 = A*p.vector() + MYY*y.vector() - Mz.vector()\n",
    "    F2 = A*y.vector() - MUYu.vector()\n",
    "    return np.hstack([F1,F2]),err,nns_u\n",
    "\n",
    "def mvu(v):\n",
    "    global B\n",
    "    return B.solve(v)          \n",
    "\n",
    "def mvyp(v):\n",
    "    vy,vp = np.split(v,2)\n",
    "    vpq = Q(vp)\n",
    "    return np.hstack([vpq,Q(vy-MYY*vpq)])\n",
    "\n",
    "def mv(v):\n",
    "    vy,vp = np.split(v,2)\n",
    "    dd.vector()[:] = Prec(MYU*vp)\n",
    "    MUYu.vector()[:] = MUY*dd.vector()\n",
    "    bc.apply(MUYu.vector())\n",
    "    return np.hstack([MYY*vy + A*vp, A*vy - MUYu.vector()])\n",
    "\n",
    "# path-following Newton method [=main routine]\n",
    "println(),println()\n",
    "print('Solving for beta = %1.3e' % (beta))\n",
    "println()\n",
    "delt.assign(Constant(gam_fac*gam))\n",
    "rate_gam = 0\n",
    "converged = 0\n",
    "it_mon = 1\n",
    "err_u = 0\n",
    "r,r_old,r_u,r_u_old = kappa+1,kappa+1,kappa+1,kappa+1\n",
    "err_new,err_old = 1,1\n",
    "#precond_dF = bmat([[Z,Ahatinv],[Ahatinv,-Ahatinv*MYY*Ahatinv]],format='csr')   # alternative preconditioner\n",
    "precond_dF = LinearOperator((2*NY,2*NY),matvec=mvyp)\n",
    "while not converged: \n",
    "    println()\n",
    "    if gam_save != 0:\n",
    "        rate_gam = float(gam)/gam_save\n",
    "    else: \n",
    "        rate_gam = 0.      \n",
    "    print('gamma = %1.2e delta = %1.2e rate = %1.2f' % (float(gam),float(delt),rate_gam))\n",
    "    println()\n",
    "    F_tol = max(F_tol_min,float(gam))\n",
    "    nns_u_st = nns_u\n",
    "    gamL = float(gam)*L\n",
    "    for it in range(Nt_maxit+1):\n",
    "        sigma_min = 1\n",
    "        if it==0:\n",
    "            print('It %2d: XXXXXXXXXXXXX ' %(it),end='')\n",
    "            F,err_u,nns_u = computeF(nns_u,2*F_tol,F_tol)\n",
    "            nrmF,J = nrm(F),computeJ()\n",
    "            print('it_u=%3d |F(u)|=%1.2e XXXXXXXXXXX |F(y,p)|=%1.2e J=%1.2e\\n' % (nns_u-nns_u_st,err_u,nrmF,J),end='')\n",
    "        if nrmF<=F_tol: break \n",
    "        print('It %2d: ' %(it+1),end='')\n",
    "        Prec = factorized(csc_matrix(gamL+DDTV()))\n",
    "        dF = LinearOperator((2*NY,2*NY),matvec=mv)\n",
    "        tol = gmres_tol\n",
    "        deltx,info = gmres(dF,-F,tol=tol,atol=tol,maxiter=gmres_maxit,M=precond_dF,restart=gmres_rstrt)\n",
    "        if info!=0 : print('\\x1b[6;30;42m' + '!!!' + '\\x1b[0m',end=' ')   # print warning if gmres does not terminate successfully\n",
    "        print('|dx|=%1.2e ' % nrm(deltx),end='')\n",
    "        dy,dp = np.split(deltx,2)\n",
    "        # line search (y,p)\n",
    "        sigma = 1.0      \n",
    "        merit_old = nrmF\n",
    "        nns_u_sti = nns_u\n",
    "        while sigma>=minstepl:\n",
    "            y.vector()[:] += sigma*dy\n",
    "            p.vector()[:] += sigma*dp\n",
    "            nrmst = sigma*nrm(deltx)\n",
    "            F,err_u,nns_u = computeF(nns_u,nrmF,F_tol)\n",
    "            nrmF,J = nrm(F),computeJ()\n",
    "            merit_new = nrmF\n",
    "            y.vector()[:] -= sigma*dy\n",
    "            p.vector()[:] -= sigma*dp  \n",
    "            if merit_new<=(1+1/(it_mon**2))*merit_old - tau*nrmst**2:break\n",
    "            sigma *= sigma_upd\n",
    "        if sigma<minstepl:\n",
    "            print('it_u=%3d |F(u)|=%1.2e sig=%1.1e!' %(nns_u-nns_u_sti,err_u,sigma),end='')\n",
    "        else:\n",
    "            print('it_u=%3d |F(u)|=%1.2e sig=%1.1e ' %(nns_u-nns_u_sti,err_u,sigma),end='')\n",
    "        print('|F(y,p)|=%1.2e J=%1.2e\\n' % (nrmF,J),end='')\n",
    "        y.vector()[:] += sigma*dy\n",
    "        p.vector()[:] += sigma*dp\n",
    "        it_mon += 1\n",
    "    nns_all += it\n",
    "    nns_use += it\n",
    "\n",
    "    # check convergence\n",
    "    if nrmF<=F_tol:               # converged: accept iterate \n",
    "        if gr==1: plot_(u,'control')\n",
    "        r_old = r\n",
    "        r_u_old = r_u\n",
    "        r = nrm3(np.hstack([y_save.vector()-y.vector(),p_save.vector()-p.vector()])) \n",
    "        r_u = nrm2(u_save.vector()-u.vector())\n",
    "        print('r_(y,p) = %1.2e  r_u = %1.2e' % (r,r_u))\n",
    "        println()\n",
    "        y_save.vector()[:] = y.vector()\n",
    "        p_save.vector()[:] = p.vector()\n",
    "        u_save.vector()[:] = u.vector()\n",
    "        gam_old  = gam_save\n",
    "        gam_save = float(gam)\n",
    "        if nns_u-nns_u_st<=safeg_fac*Ntu_safeg:     # (very) few Newton steps needed for u: decrease (much) faster\n",
    "            if nns_u-nns_u_st<=0.5*safeg_fac*Ntu_safeg: gam_upd *= gam_upd_dcf**2\n",
    "            else: gam_upd *= gam_upd_dcf\n",
    "        if nns_u-nns_u_st>Ntu_safeg:                # many Newton steps needed for u: decrease slower\n",
    "            gam_upd = gam_upd_icf*gam_upd+(1-gam_upd_icf)        \n",
    "        gam_upd_old = gam_upd   \n",
    "    else:                         # not converged: restore last successful iterate and try again with larger gam\n",
    "        nns_use -= it\n",
    "        gam.assign(Constant(gam_save))\n",
    "        gam_upd = gam_upd_dcf*gam_upd+(1-gam_upd_dcf)\n",
    "        y.vector()[:] = y_save.vector()\n",
    "        p.vector()[:] = p_save.vector()\n",
    "        u.vector()[:] = u_save.vector()\n",
    "        print('\\nIterate rejected: warm start with larger gamma')\n",
    "    tt = nrm3(np.hstack([y.vector(),p.vector()]))\n",
    "    if float(gam)<=gam_min and nrmF<=F_tol and r<=(1-gam_upd)*kappa*tt and r_old<=(1-gam_upd)*kappa*tt:\n",
    "        converged = 1\n",
    "        gam_upd_old = gam_upd\n",
    "        gam_upd = 1.0\n",
    "    if gam_upd<gam_upd_min: gam_upd = gam_upd_min\n",
    "    gam.assign(Constant(gam*gam_upd))\n",
    "    delt.assign(Constant(gam_fac*gam))\n",
    "    it_mon = 1\n",
    "\n",
    "# Iteration finished -- evaluate results\n",
    "println(),println()\n",
    "print('Final value of gamma/delta: %1.3e/%1.3e' %(float(gam),float(delt)))\n",
    "print('Number of Newton steps (y,p)/u: %1.3d/%1.3d' %(nns_all,nns_u))\n",
    "if err_on==1 : \n",
    "    #load reference solution and create grid&function spaces for it\n",
    "    meshf = RectangleMesh(Point(-1.0,-1.0),Point(1.0,1.0),1024,1024,'left/right')\n",
    "    Uhf = FunctionSpace(meshf,'CG',1)\n",
    "    Yhf = FunctionSpace(meshf,'CG',1)\n",
    "    NUf,NYf = Uhf.dim(),Yhf.dim()\n",
    "    v2df  = vertex_to_dof_map(Uhf)\n",
    "    v2dYf = vertex_to_dof_map(Yhf)\n",
    "    exact = sio.loadmat('BVNEWT_refsol')\n",
    "    u_ex = Function(Uhf)\n",
    "    u_vec = exact['u']\n",
    "    u_vec = u_vec[(0)]\n",
    "    u_ex.vector()[v2df] = u_vec\n",
    "    y_ex = Function(Yhf)\n",
    "    y_vec = exact['y']\n",
    "    y_vec = y_vec[(0)]\n",
    "    y_ex.vector()[v2dYf] = y_vec\n",
    "    p_ex = Function(Yhf)\n",
    "    p_vec = exact['p']\n",
    "    p_vec = p_vec[(0)]\n",
    "    p_ex.vector()[v2dYf] = p_vec\n",
    "    J_ex = exact['J']\n",
    "    J_ex = J_ex[(0)]     \n",
    "    F4_FE,F5_FE = Function(Uhf),Function(Yhf)\n",
    "    err_J = np.abs(J-J_ex)\n",
    "    uf = interpolate(u,Uhf)\n",
    "    F4_FE.vector()[:] = uf.vector() - u_ex.vector()\n",
    "    err_u_L1 = assemble(abs(F4_FE)*dx)\n",
    "    err_u_L2 = norm(F4_FE,'L2')\n",
    "    err_u_H1 = norm(F4_FE,'H1')\n",
    "    yf = interpolate(y,Yhf)\n",
    "    F5_FE.vector()[:] = yf.vector() - y_ex.vector()\n",
    "    err_y_L1 = assemble(abs(F5_FE)*dx)\n",
    "    err_y_L2 = norm(F5_FE,'L2')\n",
    "    err_y_H1 = norm(F5_FE,'H1')\n",
    "    pf = interpolate(p,Yhf)\n",
    "    F5_FE.vector()[:] = pf.vector() - p_ex.vector()\n",
    "    err_p_L1 = assemble(abs(F5_FE)*dx)\n",
    "    err_p_L2 = norm(F5_FE,'L2')\n",
    "    err_p_H1 = norm(F5_FE,'H1')\n",
    "    print('|J_h-J| = %1.3e' %err_J)\n",
    "    print('|u_h-u|_{L^1} = %1.2e,   |y_h-y|_{L^1} = %1.2e,   |p_h-p|_{L^1} = %1.2e' %(err_u_L1,err_y_L1,err_p_L1))\n",
    "    print('|u_h-u|_{L^2} = %1.2e,   |y_h-y|_{L^2} = %1.2e,   |p_h-p|_{L^2} = %1.2e' %(err_u_L2,err_y_L2,err_p_L2))\n",
    "    print('|u_h-u|_{H^1} = %1.2e,   |y_h-y|_{H^1} = %1.2e,   |p_h-p|_{H^1} = %1.2e' %(err_u_H1,err_y_H1,err_p_H1))\n",
    "\n",
    "# Plot solution\n",
    "if gr==1: \n",
    "    plot_(u,'u') #plot_(p,'p'),plot_(y,'y'),\n",
    "    if err_on==1:plot_(u_ex,'u_ex'),plot_(F4_FE,'u_error') #plot_(p_ex,'p_ex'),plot_(F5_FE,'p_error'),"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/BVNEWT.py <==
#!/usr/bin/env python
# coding: utf-8

# In[ ]:


from __future__ import print_function
from __future__ import division

""""
This module solves the total variation control problem
  min_{u\in BV(\Omega)} 1/2 \|y-yd\|^2 + beta TV(u)
      s.t.                    Ay = u in \Omega
                               y = 0 on \partial\Omega
using the approach described in the paper
"A path-following inexact Newton method for PDE-constrained optimal control in BV"
by Dominik Hafemeyer and Florian Mannel, see
https://imsc.uni-graz.at/mannel/BVNEWT.pdf.
It uses FEniCS (https://fenicsproject.org/).
"""

__author__ = "Dominik Hafemeyer and Florian Mannel"
__date__   = "November 10, 2020"

import scipy.io as sio
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib.mlab as mlab
from scipy.sparse import spdiags,identity,bmat,csr_matrix,csc_matrix
from scipy.sparse.linalg import spsolve,LinearOperator,factorized,gmres
from dolfin import parameters,RectangleMesh,Point,FunctionSpace,TestFunction,TrialFunction,DirichletBC,Constant,dx,assemble,as_backend_type,action,dot,inner,grad,Function,Expression,interpolate,plot,sqrt,norm,vertex_to_dof_map

matplotlib.rcParams['xtick.direction'] = 'out'
matplotlib.rcParams['ytick.direction'] = 'out'

parameters['linear_algebra_backend'] = 'Eigen'

#######################################################################  

gr = 0                               # Graphical output? (1: yes, else: no)
err_on = 1                           # Compute (u,y,p)-errors? (1: yes, else: no)
bet = 1e-4                           # total variation parameter beta
gam = Constant(1)
delt = Constant(1)
beta = Constant(1)
beta.assign(Constant(float(bet)))    
    
N = 128                        # NxN uniform triangular grid is used
    
# path-following
gam_fac = 1e2                  # delt = gam_fac*gam
gam.assign(Constant(1e-2))     # starting value for gam
gam_upd = 0.5                  # initial update for gam
gam_upd_min = 0.25             # minimal update for gam
gam_upd_dcf = 0.95             # reduce update factor of (gam,del) by this factor if convergence is fast            
gam_upd_icf = 3./4.            # weight for increasing the update factor of (gam,del) if convergence is slow           
gam_min  = 1e-6                # termination requires gam<gam_min
gam_save = 0                   # last successfull value of gamma
kappa    = 1e-3                # factor for termination criterion

# Computation of (y,p)
#    Newton's method
Nt_maxit  = 25              # max number of Newton steps
F_tol_min = 1e-6            # When ||F(y,p)|| drops below this bound, we decrease (gam,del)
nns_all,nns_use,nns_u = 0,0,0    # total and actually used number of Newton steps for (y,p), total number for u
#    Newton systems (solved via GMRES)
gmres_maxit = 250
gmres_tol   = F_tol_min     # The Newton systems for (y,p) are solved up to this tolerance (once (gam,del) is small enough)
gmres_rstrt = gmres_maxit   # ensures that no restarts are used
#   line search
minstepl     = 1e-4         # minimal allowed step length
sigma_upd    = 0.5          # damping factor
tau          = 1e-4         # fraction of decrease factor

# Computation of u
#    Newton's method
Ntu_maxit = 250             # max number of Newton steps to compute u before u-iteration is terminated
Ntu_safeg = 75              # if, for fixed (gam,del), less than safeg_fac*Ntu_safeg Newton steps are required in total for u,
safeg_fac = 0.75            # then the update factor for (gam,del) is decreased, respectively, increased if more than Ntu_safeg steps are needed.
F_tol_u   = 1e-12           
#   line search
minstepl_u  = 1e-8          # minimal allowed step length
sigma_upd_u = 0.5           # damping factor for line search

# auxiliary functions
def nrm(F):
    F1,F2 = np.split(F,2)
    F1_FE.vector()[:] = F1
    F2_FE.vector()[:] = F2
    return (norm(F1_FE,'L2')**2+norm(F2_FE,'L2')**2)**0.5

def nrm2(F):
    F3_FE.vector()[:] = F
    return norm(F3_FE,'L2')

def nrm3(F):
    F1,F2 = np.split(F,2)
    F1_FE.vector()[:] = F1
    F2_FE.vector()[:] = F2/float(beta)
    return (norm(F1_FE,'H1')**2+norm(F2_FE,'H1')**2)**0.5

def compute_u(nns_u,nrmF,F_tol):
    global num_iters
    global B
    count = 0
    sigma_u = 0.0
    Mp.vector()[:] = MYU*p.vector()
    F_impl = gamL*u.vector() + DTV() - Mp.vector()
    merit_impl_old = 0.0
    merit_impl_new = nrm2(F_impl)
    while count<=Ntu_maxit:
        if abs(merit_impl_new-merit_impl_old)<=1e-2*sigma_u*F_tol_u or nrmF<=F_tol:
            sigma_u = 0.0
            err = merit_impl_old
            break
        merit_impl_old = merit_impl_new
        du.vector()[:] = spsolve(gamL+DDTV(),-F_impl)
        count  += 1
        sigma_u = 1.0
        # line search u
        while sigma_u>=minstepl_u:
            u.vector()[:] += sigma_u*du.vector()[:]
            nrmst = nrm2(sigma_u*du.vector()[:])
            F_impl = gamL*u.vector() + DTV() - Mp.vector()
            merit_impl_new = nrm2(F_impl)
            u.vector()[:] -= sigma_u*du.vector()[:]
            if merit_impl_new<(1+1/count**2)*merit_impl_old - 0.01*min(1,float(gam)**2)*nrmst**2:break
            sigma_u *= sigma_upd_u
        u.vector()[:] += sigma_u*du.vector()[:]
        err = merit_impl_new
        if err<=max(F_tol_u,min(float(gam)**2,1e-2)):break
    nns_u += count
    return err,nns_u

def assemble_csr(a,bc=None):
    A = assemble(a)
    if bc is not None:
        bc.apply(A)
    rows, cols, vals = as_backend_type(A).data()
    return csr_matrix((vals,cols,rows))

def plot_(func,tis):
    fig = plt.figure()
    CS = plot(func,cmap=plt.cm.get_cmap('plasma'))
    cbar = plt.colorbar(CS)
    plt.show()

def println():
    print('--------------------------------------------------------------------------------------')

#Create mesh and define function space
mesh = RectangleMesh(Point(-1.0,-1.0),Point(1.0,1.0),N,N,'left/right')
Uh = FunctionSpace(mesh,'CG',1)
Yh = FunctionSpace(mesh,'CG',1)
NU,NY = Uh.dim(),Yh.dim()
v  = TestFunction(Uh)
w  = TrialFunction(Uh)
vy = TestFunction(Yh)
wy = TrialFunction(Yh)
bc = DirichletBC(Yh,Constant(0.0),lambda x,on_boundary:on_boundary)

# Construct invariant matrices of Newton system
MYY = assemble_csr(wy*vy*dx,bc)
MYU = assemble_csr(wy*v*dx,bc)
MUY = assemble_csr(w*vy*dx)
MUU = assemble_csr(w*v*dx)
#Z = csr_matrix((NY,NY))

# Define problem data and construct exact solution
u,z,Mz = Function(Uh),Function(Yh),Function(Yh)
L = assemble_csr(dot(grad(w),grad(v))*dx) + MUU
A = assemble_csr(dot(grad(wy),grad(vy))*dx,bc)
#Ahatinv = spdiags(1.0/A.diagonal(),0,NU,NU,format='csr')
Q = factorized(csc_matrix(A))
z = interpolate(Expression('''x[0]>-0.5&&x[0]<0.5&&x[1]>-0.5&&x[1]<0.5? 1:0''',degree=5),Yh)
if gr==1: plot_(z,'target')
Mz.vector()[:] = MYY*z.vector()
bc.apply(Mz.vector())

# Initialization
y,p,u = Function(Yh),Function(Yh),Function(Uh)
F1_FE,F2_FE,F3_FE = Function(Yh),Function(Yh),Function(Uh)
y_save,p_save,u_save = Function(Yh),Function(Yh),Function(Uh)
y.vector()[:],p.vector()[:],u.vector()[:] = 0,0,0
y_old,p_old,u_old = Function(Yh),Function(Yh),Function(Uh)
du,dd = Function(Uh),Function(Uh)
MUYu,Mp = Function(Yh),Function(Uh)

# more auxiliary functions
def DTV():
    return assemble((beta/sqrt(delt+dot(grad(u),grad(u)))*dot(grad(u),grad(v)))*dx)

def DDTV():
    return assemble_csr( (beta/sqrt(delt+dot(grad(u),grad(u))) * (dot(grad(w),grad(v)) - (dot(grad(w),grad(u))*dot(grad(u),grad(v))/(delt+dot(grad(u),grad(u))))) )*dx)

def computeJ():
    return assemble((0.5*(y-z)**2+gam/2*(inner(u,u)+dot(grad(u),grad(u)))+beta*(sqrt(delt+dot(grad(u),grad(u)))))*dx)

def computeF(nns_u,nrmF,F_tol):
    err,nns_u = compute_u(nns_u,nrmF,F_tol)
    MUYu.vector()[:] = MUY*u.vector()
    bc.apply(MUYu.vector())
    F1 = A*p.vector() + MYY*y.vector() - Mz.vector()
    F2 = A*y.vector() - MUYu.vector()
    return np.hstack([F1,F2]),err,nns_u

def mvu(v):
    global B
    return B.solve(v)          

def mvyp(v):
    vy,vp = np.split(v,2)
    vpq = Q(vp)
    return np.hstack([vpq,Q(vy-MYY*vpq)])

def mv(v):
    vy,vp = np.split(v,2)
    dd.vector()[:] = Prec(MYU*vp)
    MUYu.vector()[:] = MUY*dd.vector()
    bc.apply(MUYu.vector())
    return np.hstack([MYY*vy + A*vp, A*vy - MUYu.vector()])

# path-following Newton method [=main routine]
println(),println()
print('Solving for beta = %1.3e' % (beta))
println()
delt.assign(Constant(gam_fac*gam))
rate_gam = 0
converged = 0
it_mon = 1
err_u = 0
r,r_old,r_u,r_u_old = kappa+1,kappa+1,kappa+1,kappa+1
err_new,err_old = 1,1
#precond_dF = bmat([[Z,Ahatinv],[Ahatinv,-Ahatinv*MYY*Ahatinv]],format='csr')   # alternative preconditioner
precond_dF = LinearOperator((2*NY,2*NY),matvec=mvyp)
while not converged: 
    println()
    if gam_save != 0:
        rate_gam = float(gam)/gam_save
    else: 
        rate_gam = 0.      
    print('gamma = %1.2e delta = %1.2e rate = %1.2f' % (float(gam),float(delt),rate_gam))
    println()
    F_tol = max(F_tol_min,float(gam))
    nns_u_st = nns_u
    gamL = float(gam)*L
    for it in range(Nt_maxit+1):
        sigma_min = 1
        if it==0:
            print('It %2d: XXXXXXXXXXXXX ' %(it),end='')
            F,err_u,nns_u = computeF(nns_u,2*F_tol,F_tol)
            nrmF,J = nrm(F),computeJ()
            print('it_u=%3d |F(u)|=%1.2e XXXXXXXXXXX |F(y,p)|=%1.2e J=%1.2e\n' % (nns_u-nns_u_st,err_u,nrmF,J),end='')
        if nrmF<=F_tol: break 
        print('It %2d: ' %(it+1),end='')
        Prec = factorized(csc_matrix(gamL+DDTV()))
        dF = LinearOperator((2*NY,2*NY),matvec=mv)
        tol = gmres_tol
        deltx,info = gmres(dF,-F,tol=tol,atol=tol,maxiter=gmres_maxit,M=precond_dF,restart=gmres_rstrt)
        if info!=0 : print('\x1b[6;30;42m' + '!!!' + '\x1b[0m',end=' ')   # print warning if gmres does not terminate successfully
        print('|dx|=%1.2e ' % nrm(deltx),end='')
        dy,dp = np.split(deltx,2)
        # line search (y,p)
        sigma = 1.0      
        merit_old = nrmF
        nns_u_sti = nns_u
        while sigma>=minstepl:
            y.vector()[:] += sigma*dy
            p.vector()[:] += sigma*dp
            nrmst = sigma*nrm(deltx)
            F,err_u,nns_u = computeF(nns_u,nrmF,F_tol)
            nrmF,J = nrm(F),computeJ()
            merit_new = nrmF
            y.vector()[:] -= sigma*dy
            p.vector()[:] -= sigma*dp  
            if merit_new<=(1+1/(it_mon**2))*merit_old - tau*nrmst**2:break
            sigma *= sigma_upd
        if sigma<minstepl:
            print('it_u=%3d |F(u)|=%1.2e sig=%1.1e!' %(nns_u-nns_u_sti,err_u,sigma),end='')
        else:
            print('it_u=%3d |F(u)|=%1.2e sig=%1.1e ' %(nns_u-nns_u_sti,err_u,sigma),end='')
        print('|F(y,p)|=%1.2e J=%1.2e\n' % (nrmF,J),end='')
        y.vector()[:] += sigma*dy
        p.vector()[:] += sigma*dp
        it_mon += 1
    nns_all += it
    nns_use += it

    # check convergence
    if nrmF<=F_tol:               # converged: accept iterate 
        if gr==1: plot_(u,'control')
        r_old = r
        r_u_old = r_u
        r = nrm3(np.hstack([y_save.vector()-y.vector(),p_save.vector()-p.vector()])) 
        r_u = nrm2(u_save.vector()-u.vector())
        print('r_(y,p) = %1.2e  r_u = %1.2e' % (r,r_u))
        println()
        y_save.vector()[:] = y.vector()
        p_save.vector()[:] = p.vector()
        u_save.vector()[:] = u.vector()
        gam_old  = gam_save
        gam_save = float(gam)
        if nns_u-nns_u_st<=safeg_fac*Ntu_safeg:     # (very) few Newton steps needed for u: decrease (much) faster
            if nns_u-nns_u_st<=0.5*safeg_fac*Ntu_safeg: gam_upd *= gam_upd_dcf**2
            else: gam_upd *= gam_upd_dcf
        if nns_u-nns_u_st>Ntu_safeg:                # many Newton steps needed for u: decrease slower
            gam_upd = gam_upd_icf*gam_upd+(1-gam_upd_icf)        
        gam_upd_old = gam_upd   
    else:                         # not converged: restore last successful iterate and try again with larger gam
        nns_use -= it
        gam.assign(Constant(gam_save))
        gam_upd = gam_upd_dcf*gam_upd+(1-gam_upd_dcf)
        y.vector()[:] = y_save.vector()
        p.vector()[:] = p_save.vector()
        u.vector()[:] = u_save.vector()
        print('\nIterate rejected: warm start with larger gamma')
    tt = nrm3(np.hstack([y.vector(),p.vector()]))
    if float(gam)<=gam_min and nrmF<=F_tol and r<=(1-gam_upd)*kappa*tt and r_old<=(1-gam_upd)*kappa*tt:
        converged = 1
        gam_upd_old = gam_upd
        gam_upd = 1.0
    if gam_upd<gam_upd_min: gam_upd = gam_upd_min
    gam.assign(Constant(gam*gam_upd))
    delt.assign(Constant(gam_fac*gam))
    it_mon = 1

# Iteration finished -- evaluate results
println(),println()
print('Final value of gamma/delta: %1.3e/%1.3e' %(float(gam),float(delt)))
print('Number of Newton steps (y,p)/u: %1.3d/%1.3d' %(nns_all,nns_u))
if err_on==1 : 
    #load reference solution and create grid&function spaces for it
    meshf = RectangleMesh(Point(-1.0,-1.0),Point(1.0,1.0),1024,1024,'left/right')
    Uhf = FunctionSpace(meshf,'CG',1)
    Yhf = FunctionSpace(meshf,'CG',1)
    NUf,NYf = Uhf.dim(),Yhf.dim()
    v2df  = vertex_to_dof_map(Uhf)
    v2dYf = vertex_to_dof_map(Yhf)
    exact = sio.loadmat('BVNEWT_refsol')
    u_ex = Function(Uhf)
    u_vec = exact['u']
    u_vec = u_vec[(0)]
    u_ex.vector()[v2df] = u_vec
    y_ex = Function(Yhf)
    y_vec = exact['y']
    y_vec = y_vec[(0)]
    y_ex.vector()[v2dYf] = y_vec
    p_ex = Function(Yhf)
    p_vec = exact['p']
    p_vec = p_vec[(0)]
    p_ex.vector()[v2dYf] = p_vec
    J_ex = exact['J']
    J_ex = J_ex[(0)]     
    F4_FE,F5_FE = Function(Uhf),Function(Yhf)
    err_J = np.abs(J-J_ex)
    uf = interpolate(u,Uhf)
    F4_FE.vector()[:] = uf.vector() - u_ex.vector()
    err_u_L1 = assemble(abs(F4_FE)*dx)
    err_u_L2 = norm(F4_FE,'L2')
    err_u_H1 = norm(F4_FE,'H1')
    yf = interpolate(y,Yhf)
    F5_FE.vector()[:] = yf.vector() - y_ex.vector()
    err_y_L1 = assemble(abs(F5_FE)*dx)
    err_y_L2 = norm(F5_FE,'L2')
    err_y_H1 = norm(F5_FE,'H1')
    pf = interpolate(p,Yhf)
    F5_FE.vector()[:] = pf.vector() - p_ex.vector()
    err_p_L1 = assemble(abs(F5_FE)*dx)
    err_p_L2 = norm(F5_FE,'L2')
    err_p_H1 = norm(F5_FE,'H1')
    print('|J_h-J| = %1.3e' %err_J)
    print('|u_h-u|_{L^1} = %1.2e,   |y_h-y|_{L^1} = %1.2e,   |p_h-p|_{L^1} = %1.2e' %(err_u_L1,err_y_L1,err_p_L1))
    print('|u_h-u|_{L^2} = %1.2e,   |y_h-y|_{L^2} = %1.2e,   |p_h-p|_{L^2} = %1.2e' %(err_u_L2,err_y_L2,err_p_L2))
    print('|u_h-u|_{H^1} = %1.2e,   |y_h-y|_{H^1} = %1.2e,   |p_h-p|_{H^1} = %1.2e' %(err_u_H1,err_y_H1,err_p_H1))

# Plot solution
if gr==1: 
    plot_(u,'u') #plot_(p,'p'),plot_(y,'y'),
    if err_on==1:plot_(u_ex,'u_ex'),plot_(F4_FE,'u_error') #plot_(p_ex,'p_ex'),plot_(F5_FE,'p_error'),


